Analytic self-force effects on radial infalling particles in the Schwarzschild spacetime: the radiated energy

We compute, at the first self force accuracy level, the radiated energy from a radially infalling particle released from rest in a Schwarzschild spacetime. We examine both the cases of a scalar particle and that of a massive particle, in the context of gravitational perturbations. Our findings are accompanied by Post-Newtonian checks. In spite of the specific interest for this kind of computations, we outline the building blocks for future higher-order Post-Newtonian computations as well as for extending these results to other interesting situations out of the black hole case.

==> anc/ancillary_to_2601.11186.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     24300,        729]
NotebookOptionsPosition[     22964,        699]
NotebookOutlinePosition[     23386,        716]
CellTagsIndexPosition[     23343,        713]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
Ancillary file to the paper \[OpenCurlyDoubleQuote]Analytic self force \
effects on radial infalling particles in the Schwarzschild spacetime: the \
radiated energy\[CloseCurlyDoubleQuote], Donato Bini, Giorgio Di Russo\
\>", "Section",
 CellChangeTimes->{{3.983846673352972*^9, 3.9838467107604427`*^9}, {
  3.986179578627819*^9, 
  3.986179611506439*^9}},ExpressionUUID->"f741f753-08d5-42f6-995b-\
ddb63afff443"],

Cell[CellGroupData[{

Cell["dE/dt from self force (involves l=2,...,6 multipoles)", "Section",
 CellChangeTimes->{{3.9838467480901833`*^9, 3.983846751353099*^9}, {
  3.986179775666773*^9, 
  3.986179833173696*^9}},ExpressionUUID->"fda0685e-70e7-4d46-ab2b-\
c425febece11"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dEdtl2", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"30976", " ", 
      SuperscriptBox["2", 
       RowBox[{"1", "/", "3"}]], " ", 
      SuperscriptBox["M", 
       RowBox[{"14", "/", "3"}]]}], 
     RowBox[{"6615", " ", 
      SuperscriptBox["3", 
       RowBox[{"2", "/", "3"}]], " ", 
      SuperscriptBox["t", 
       RowBox[{"14", "/", "3"}]]}]], "+", 
    FractionBox[
     RowBox[{"2816", " ", 
      SuperscriptBox["M", "4"]}], 
     RowBox[{"2835", " ", 
      SuperscriptBox["t", "4"]}]], "+", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["2", 
       RowBox[{"2", "/", "3"}]], " ", 
      SuperscriptBox["M", 
       RowBox[{"10", "/", "3"}]]}], 
     RowBox[{"405", " ", 
      SuperscriptBox["3", 
       RowBox[{"1", "/", "3"}]], " ", 
      SuperscriptBox["t", 
       RowBox[{"10", "/", "3"}]]}]], "+", 
    FractionBox[
     RowBox[{
      FractionBox[
       RowBox[{"1312", " ", 
        SuperscriptBox["2", 
         RowBox[{"2", "/", "3"}]], " ", 
        SuperscriptBox["M", 
         RowBox[{"13", "/", "3"}]]}], 
       RowBox[{"3645", " ", 
        SuperscriptBox["3", 
         RowBox[{"1", "/", "3"}]]}]], "+", 
      FractionBox[
       RowBox[{"64", " ", 
        SuperscriptBox["2", 
         RowBox[{"2", "/", "3"}]], " ", 
        SuperscriptBox["M", 
         RowBox[{"13", "/", "3"}]], " ", "\[Pi]"}], 
       RowBox[{"243", " ", 
        SuperscriptBox["3", 
         RowBox[{"5", "/", "6"}]]}]], "+", 
      FractionBox[
       RowBox[{"128", " ", 
        SuperscriptBox["2", 
         RowBox[{"2", "/", "3"}]], " ", 
        SuperscriptBox["M", 
         RowBox[{"13", "/", "3"}]], " ", "\[ScriptCapitalL]"}], 
       RowBox[{"243", " ", 
        SuperscriptBox["3", 
         RowBox[{"1", "/", "3"}]]}]]}], 
     SuperscriptBox["t", 
      RowBox[{"13", "/", "3"}]]], "+", 
    FractionBox[
     RowBox[{
      FractionBox[
       RowBox[{"18304", " ", 
        SuperscriptBox["M", "5"]}], "1215"], "-", 
      FractionBox[
       RowBox[{"5632", " ", 
        SuperscriptBox["M", "5"], " ", "\[Pi]"}], 
       RowBox[{"8505", " ", 
        SqrtBox["3"]}]], "+", 
      FractionBox[
       RowBox[{"22528", " ", 
        SuperscriptBox["M", "5"], " ", "\[ScriptCapitalL]"}], "2835"]}], 
     SuperscriptBox["t", "5"]], "+", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["t", 
       RowBox[{"16", "/", "3"}]]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"8697687704", " ", 
          SuperscriptBox["2", 
           RowBox[{"2", "/", "3"}]], " ", 
          SuperscriptBox["M", 
           RowBox[{"16", "/", "3"}]]}], 
         RowBox[{"265228425", " ", 
          SuperscriptBox["3", 
           RowBox[{"1", "/", "3"}]]}]]}], "-", 
       FractionBox[
        RowBox[{"51616", " ", 
         SuperscriptBox["2", 
          RowBox[{"2", "/", "3"}]], " ", 
         SuperscriptBox["M", 
          RowBox[{"16", "/", "3"}]], " ", "\[Pi]"}], 
        RowBox[{"76545", " ", 
         SuperscriptBox["3", 
          RowBox[{"5", "/", "6"}]]}]], "+", 
       FractionBox[
        RowBox[{"2144", " ", 
         SuperscriptBox["2", 
          RowBox[{"2", "/", "3"}]], " ", 
         SuperscriptBox["M", 
          RowBox[{"16", "/", "3"}]], " ", 
         SuperscriptBox["\[Pi]", "2"]}], 
        RowBox[{"729", " ", 
         SuperscriptBox["3", 
          RowBox[{"1", "/", "3"}]]}]], "+", 
       FractionBox[
        RowBox[{"640", " ", 
         SuperscriptBox["2", 
          RowBox[{"2", "/", "3"}]], " ", 
         SuperscriptBox["M", 
          RowBox[{"16", "/", "3"}]], " ", 
         SuperscriptBox["\[ScriptCapitalL]", "2"]}], 
        RowBox[{"729", " ", 
         SuperscriptBox["3", 
          RowBox[{"1", "/", "3"}]]}]], "+", 
       FractionBox[
        RowBox[{"2816", " ", 
         SuperscriptBox["2", 
          RowBox[{"2", "/", "3"}]], " ", 
         SuperscriptBox["M", 
          RowBox[{"16", "/", "3"}]], " ", "\[Gamma]"}], 
        RowBox[{"405", " ", 
         SuperscriptBox["3", 
          RowBox[{"1", "/", "3"}]]}]], "+", 
       FractionBox[
        RowBox[{"1024", " ", 
         SuperscriptBox["2", 
          RowBox[{"2", "/", "3"}]], " ", 
         SuperscriptBox["M", 
          RowBox[{"16", "/", "3"}]], " ", "\[Pi]", " ", "\[Gamma]"}], 
        RowBox[{"729", " ", 
         SuperscriptBox["3", 
          RowBox[{"5", "/", "6"}]]}]], "-", 
       FractionBox[
        RowBox[{"1024", " ", 
         SuperscriptBox["2", 
          RowBox[{"2", "/", "3"}]], " ", 
         SuperscriptBox["M", 
          RowBox[{"16", "/", "3"}]], " ", 
         SuperscriptBox["\[Gamma]", "2"]}], 
        RowBox[{"729", " ", 
         SuperscriptBox["3", 
          RowBox[{"1", "/", "3"}]]}]], "+", 
       RowBox[{"\[ScriptCapitalL]", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"2664512", " ", 
            SuperscriptBox["2", 
             RowBox[{"2", "/", "3"}]], " ", 
            SuperscriptBox["M", 
             RowBox[{"16", "/", "3"}]]}], 
           RowBox[{"229635", " ", 
            SuperscriptBox["3", 
             RowBox[{"1", "/", "3"}]]}]], "+", 
          FractionBox[
           RowBox[{"896", " ", 
            SuperscriptBox["2", 
             RowBox[{"2", "/", "3"}]], " ", 
            SuperscriptBox["M", 
             RowBox[{"16", "/", "3"}]], " ", "\[Pi]"}], 
           RowBox[{"243", " ", 
            SuperscriptBox["3", 
             RowBox[{"5", "/", "6"}]]}]], "-", 
          FractionBox[
           RowBox[{"2048", " ", 
            SuperscriptBox["2", 
             RowBox[{"2", "/", "3"}]], " ", 
            SuperscriptBox["M", 
             RowBox[{"16", "/", "3"}]], " ", "\[Gamma]"}], 
           RowBox[{"729", " ", 
            SuperscriptBox["3", 
             RowBox[{"1", "/", "3"}]]}]]}], ")"}]}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.986181028643815*^9, 3.98618103292514*^9}, {
  3.986182545269187*^9, 3.986182599966907*^9}, {3.9861826971247387`*^9, 
  3.986182924627242*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"0066fd69-b45d-4959-b37c-d13f8ad9a069"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dEdtl3", "=", 
   FractionBox[
    RowBox[{"289000", " ", 
     SuperscriptBox["2", 
      RowBox[{"2", "/", "3"}]], " ", 
     SuperscriptBox["M", 
      RowBox[{"16", "/", "3"}]]}], 
    RowBox[{"413343", " ", 
     SuperscriptBox["3", 
      RowBox[{"1", "/", "3"}]], " ", 
     SuperscriptBox["t", 
      RowBox[{"16", "/", "3"}]]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.9861810746382017`*^9, 3.9861810807379103`*^9}, {
  3.986182939329185*^9, 3.986182958785264*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"7a56c966-af4c-4b84-86bd-51b583397aa6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dEdtl4", "=", 
   FractionBox[
    RowBox[{"1280", " ", 
     SuperscriptBox["2", 
      RowBox[{"1", "/", "3"}]], " ", 
     SuperscriptBox["M", 
      RowBox[{"14", "/", "3"}]]}], 
    RowBox[{"321489", " ", 
     SuperscriptBox["3", 
      RowBox[{"2", "/", "3"}]], " ", 
     SuperscriptBox["t", 
      RowBox[{"14", "/", "3"}]]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.986181107942429*^9, 3.9861811122568703`*^9}, {
  3.986182961952106*^9, 3.9861829872817574`*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"31287692-8ef7-46d2-9072-8974b4da275f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dEdtl5", "=", 
   FractionBox[
    RowBox[{"280", " ", 
     SuperscriptBox["2", 
      RowBox[{"2", "/", "3"}]], " ", 
     SuperscriptBox["M", 
      RowBox[{"16", "/", "3"}]]}], 
    RowBox[{"649539", " ", 
     SuperscriptBox["3", 
      RowBox[{"1", "/", "3"}]], " ", 
     SuperscriptBox["t", 
      RowBox[{"16", "/", "3"}]]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.986181128494257*^9, 3.98618113185793*^9}, {
  3.986182990591734*^9, 3.986183005528613*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"d5f9c485-1727-4921-8cb0-d9843d956248"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dEdt", "=", 
  RowBox[{
   RowBox[{"dEdtl2", "+", "dEdtl3", "+", "dEdtl4", "+", "dEdtl5"}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", "t", ",", 
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{"#", ",", "\[ScriptCapitalL]", ",", "Expand"}], "]"}], 
       "&"}]}], "]"}], "&"}]}]}]], "Input",
 CellChangeTimes->{{3.9861811718123903`*^9, 3.986181226012846*^9}, {
  3.986181265204852*^9, 3.986181382486486*^9}, {3.986182534637293*^9, 
  3.986182535201874*^9}, {3.986183025000572*^9, 3.9861830505166397`*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"ba77632e-8025-4d9d-974c-4b7515c12d14"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"1076224", " ", 
    SuperscriptBox["2", 
     RowBox[{"1", "/", "3"}]], " ", 
    SuperscriptBox["M", 
     RowBox[{"14", "/", "3"}]]}], 
   RowBox[{"229635", " ", 
    SuperscriptBox["3", 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox["t", 
     RowBox[{"14", "/", "3"}]]}]], "+", 
  FractionBox[
   RowBox[{"2816", " ", 
    SuperscriptBox["M", "4"]}], 
   RowBox[{"2835", " ", 
    SuperscriptBox["t", "4"]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SuperscriptBox["2", 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox["M", 
     RowBox[{"10", "/", "3"}]]}], 
   RowBox[{"405", " ", 
    SuperscriptBox["3", 
     RowBox[{"1", "/", "3"}]], " ", 
    SuperscriptBox["t", 
     RowBox[{"10", "/", "3"}]]}]], "+", 
  FractionBox[
   RowBox[{
    FractionBox[
     RowBox[{"1312", " ", 
      SuperscriptBox["2", 
       RowBox[{"2", "/", "3"}]], " ", 
      SuperscriptBox["M", 
       RowBox[{"13", "/", "3"}]]}], 
     RowBox[{"3645", " ", 
      SuperscriptBox["3", 
       RowBox[{"1", "/", "3"}]]}]], "+", 
    FractionBox[
     RowBox[{"64", " ", 
      SuperscriptBox["2", 
       RowBox[{"2", "/", "3"}]], " ", 
      SuperscriptBox["M", 
       RowBox[{"13", "/", "3"}]], " ", "\[Pi]"}], 
     RowBox[{"243", " ", 
      SuperscriptBox["3", 
       RowBox[{"5", "/", "6"}]]}]], "+", 
    FractionBox[
     RowBox[{"128", " ", 
      SuperscriptBox["2", 
       RowBox[{"2", "/", "3"}]], " ", 
      SuperscriptBox["M", 
       RowBox[{"13", "/", "3"}]], " ", "\[ScriptCapitalL]"}], 
     RowBox[{"243", " ", 
      SuperscriptBox["3", 
       RowBox[{"1", "/", "3"}]]}]]}], 
   SuperscriptBox["t", 
    RowBox[{"13", "/", "3"}]]], "+", 
  FractionBox[
   RowBox[{
    FractionBox[
     RowBox[{"18304", " ", 
      SuperscriptBox["M", "5"]}], "1215"], "-", 
    FractionBox[
     RowBox[{"5632", " ", 
      SuperscriptBox["M", "5"], " ", "\[Pi]"}], 
     RowBox[{"8505", " ", 
      SqrtBox["3"]}]], "+", 
    FractionBox[
     RowBox[{"22528", " ", 
      SuperscriptBox["M", "5"], " ", "\[ScriptCapitalL]"}], "2835"]}], 
   SuperscriptBox["t", "5"]], "+", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["t", 
     RowBox[{"16", "/", "3"}]]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8512131704", " ", 
        SuperscriptBox["2", 
         RowBox[{"2", "/", "3"}]], " ", 
        SuperscriptBox["M", 
         RowBox[{"16", "/", "3"}]]}], 
       RowBox[{"265228425", " ", 
        SuperscriptBox["3", 
         RowBox[{"1", "/", "3"}]]}]]}], "-", 
     FractionBox[
      RowBox[{"51616", " ", 
       SuperscriptBox["2", 
        RowBox[{"2", "/", "3"}]], " ", 
       SuperscriptBox["M", 
        RowBox[{"16", "/", "3"}]], " ", "\[Pi]"}], 
      RowBox[{"76545", " ", 
       SuperscriptBox["3", 
        RowBox[{"5", "/", "6"}]]}]], "+", 
     FractionBox[
      RowBox[{"2144", " ", 
       SuperscriptBox["2", 
        RowBox[{"2", "/", "3"}]], " ", 
       SuperscriptBox["M", 
        RowBox[{"16", "/", "3"}]], " ", 
       SuperscriptBox["\[Pi]", "2"]}], 
      RowBox[{"729", " ", 
       SuperscriptBox["3", 
        RowBox[{"1", "/", "3"}]]}]], "+", 
     FractionBox[
      RowBox[{"640", " ", 
       SuperscriptBox["2", 
        RowBox[{"2", "/", "3"}]], " ", 
       SuperscriptBox["M", 
        RowBox[{"16", "/", "3"}]], " ", 
       SuperscriptBox["\[ScriptCapitalL]", "2"]}], 
      RowBox[{"729", " ", 
       SuperscriptBox["3", 
        RowBox[{"1", "/", "3"}]]}]], "+", 
     FractionBox[
      RowBox[{"2816", " ", 
       SuperscriptBox["2", 
        RowBox[{"2", "/", "3"}]], " ", 
       SuperscriptBox["M", 
        RowBox[{"16", "/", "3"}]], " ", "\[Gamma]"}], 
      RowBox[{"405", " ", 
       SuperscriptBox["3", 
        RowBox[{"1", "/", "3"}]]}]], "+", 
     FractionBox[
      RowBox[{"1024", " ", 
       SuperscriptBox["2", 
        RowBox[{"2", "/", "3"}]], " ", 
       SuperscriptBox["M", 
        RowBox[{"16", "/", "3"}]], " ", "\[Pi]", " ", "\[Gamma]"}], 
      RowBox[{"729", " ", 
       SuperscriptBox["3", 
        RowBox[{"5", "/", "6"}]]}]], "-", 
     FractionBox[
      RowBox[{"1024", " ", 
       SuperscriptBox["2", 
        RowBox[{"2", "/", "3"}]], " ", 
       SuperscriptBox["M", 
        RowBox[{"16", "/", "3"}]], " ", 
       SuperscriptBox["\[Gamma]", "2"]}], 
      RowBox[{"729", " ", 
       SuperscriptBox["3", 
        RowBox[{"1", "/", "3"}]]}]], "+", 
     RowBox[{"\[ScriptCapitalL]", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"2664512", " ", 
          SuperscriptBox["2", 
           RowBox[{"2", "/", "3"}]], " ", 
          SuperscriptBox["M", 
           RowBox[{"16", "/", "3"}]]}], 
         RowBox[{"229635", " ", 
          SuperscriptBox["3", 
           RowBox[{"1", "/", "3"}]]}]], "+", 
        FractionBox[
         RowBox[{"896", " ", 
          SuperscriptBox["2", 
           RowBox[{"2", "/", "3"}]], " ", 
          SuperscriptBox["M", 
           RowBox[{"16", "/", "3"}]], " ", "\[Pi]"}], 
         RowBox[{"243", " ", 
          SuperscriptBox["3", 
           RowBox[{"5", "/", "6"}]]}]], "-", 
        FractionBox[
         RowBox[{"2048", " ", 
          SuperscriptBox["2", 
           RowBox[{"2", "/", "3"}]], " ", 
          SuperscriptBox["M", 
           RowBox[{"16", "/", "3"}]], " ", "\[Gamma]"}], 
         RowBox[{"729", " ", 
          SuperscriptBox["3", 
           RowBox[{"1", "/", "3"}]]}]]}], ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.9861811978357573`*^9, 3.986181226420652*^9}, {
  3.986181326507025*^9, 3.986181383067157*^9}, {3.986183040725946*^9, 
  3.98618305225082*^9}},
 CellLabel->"Out[64]=",ExpressionUUID->"0e107431-c6c5-4ee1-8ee3-6fa5b0915670"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["dE/d\[Omega]", "Section",
 CellChangeTimes->{{3.98384686036021*^9, 
  3.9838468667313833`*^9}},ExpressionUUID->"6786b554-beac-4723-9041-\
4ce921a65878"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dEd\[Omega]", "=", 
   RowBox[{
    RowBox[{
     FractionBox["176", "35"], " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["M", "2"], " ", 
     SuperscriptBox["\[Omega]", "2"]}], "-", 
    RowBox[{
     FractionBox["352", "35"], " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["M", "3"], " ", "\[Pi]", " ", 
     SuperscriptBox["\[Omega]", "3"]}], "+", 
    FractionBox[
     RowBox[{"7679468", " ", 
      SuperscriptBox["M", "4"], " ", 
      SuperscriptBox["\[Omega]", "4"]}], 
     RowBox[{"6621615", " ", 
      SqrtBox["3"]}]], "-", 
    FractionBox[
     RowBox[{"1624", " ", 
      SuperscriptBox["M", "5"], " ", "\[Pi]", " ", 
      SuperscriptBox["\[Omega]", "5"]}], 
     RowBox[{"19305", " ", 
      SqrtBox["3"]}]], "+", 
    FractionBox[
     RowBox[{"33632", " ", 
      SuperscriptBox["2", 
       RowBox[{"1", "/", "3"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"M", " ", "\[Omega]"}], ")"}], 
       RowBox[{"8", "/", "3"}]], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["2", "3"], "]"}], "2"]}], 
     RowBox[{"315", " ", 
      SuperscriptBox["3", 
       RowBox[{"2", "/", "3"}]], " ", "\[Pi]"}]], "-", 
    FractionBox[
     RowBox[{"80", " ", 
      SuperscriptBox["2", 
       RowBox[{"1", "/", "3"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"M", " ", "\[Omega]"}], ")"}], 
       RowBox[{"11", "/", "3"}]], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["2", "3"], "]"}], "2"]}], 
     RowBox[{"441", " ", 
      SuperscriptBox["3", 
       RowBox[{"2", "/", "3"}]]}]], "+", 
    FractionBox[
     RowBox[{"11774", " ", 
      SuperscriptBox["2", 
       RowBox[{"1", "/", "3"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"M", " ", "\[Omega]"}], ")"}], 
       RowBox[{"14", "/", "3"}]], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["2", "3"], "]"}], "2"]}], 
     RowBox[{"27885", " ", 
      SuperscriptBox["3", 
       RowBox[{"2", "/", "3"}]], " ", "\[Pi]"}]], "+", 
    FractionBox[
     RowBox[{"12", " ", 
      SuperscriptBox["6", 
       RowBox[{"2", "/", "3"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"M", " ", "\[Omega]"}], ")"}], 
       RowBox[{"4", "/", "3"}]], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["4", "3"], "]"}], "2"]}], 
     RowBox[{"5", " ", "\[Pi]"}]], "-", 
    RowBox[{
     FractionBox["24", "5"], " ", 
     SuperscriptBox["6", 
      RowBox[{"2", "/", "3"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"M", " ", "\[Omega]"}], ")"}], 
      RowBox[{"7", "/", "3"}]], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       FractionBox["4", "3"], "]"}], "2"]}], "-", 
    FractionBox[
     RowBox[{"14", " ", 
      SuperscriptBox["2", 
       RowBox[{"2", "/", "3"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"M", " ", "\[Omega]"}], ")"}], 
       RowBox[{"13", "/", "3"}]], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["4", "3"], "]"}], "2"]}], 
     RowBox[{"495", " ", 
      SuperscriptBox["3", 
       RowBox[{"1", "/", "3"}]]}]], "+", 
    FractionBox[
     RowBox[{"43904", " ", 
      SuperscriptBox["2", 
       RowBox[{"2", "/", "3"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"M", " ", "\[Omega]"}], ")"}], 
       RowBox[{"16", "/", "3"}]], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["4", "3"], "]"}], "2"]}], 
     RowBox[{"637065", " ", 
      SuperscriptBox["3", 
       RowBox[{"1", "/", "3"}]], " ", "\[Pi]"}]], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"M", " ", "\[Omega]"}], ")"}], 
      RowBox[{"10", "/", "3"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"1706713", " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["4", "3"], "]"}], "2"]}], 
        RowBox[{"6160", " ", 
         SuperscriptBox["6", 
          RowBox[{"1", "/", "3"}]], " ", "\[Pi]"}]], "+", 
       FractionBox[
        RowBox[{"9", " ", 
         SuperscriptBox["3", 
          RowBox[{"2", "/", "3"}]], " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["4", "3"], "]"}], "2"]}], 
        RowBox[{"5", " ", 
         SuperscriptBox["2", 
          RowBox[{"1", "/", "3"}]]}]], "+", 
       FractionBox[
        RowBox[{"78", " ", 
         SuperscriptBox["6", 
          RowBox[{"2", "/", "3"}]], " ", 
         SuperscriptBox["\[ScriptCapitalL]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["4", "3"], "]"}], "2"]}], 
        RowBox[{"5", " ", "\[Pi]"}]], "-", 
       FractionBox[
        RowBox[{"487", " ", 
         SuperscriptBox["3", 
          RowBox[{"2", "/", "3"}]], " ", "\[Gamma]", " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["4", "3"], "]"}], "2"]}], 
        RowBox[{"5", " ", 
         SuperscriptBox["2", 
          RowBox[{"1", "/", "3"}]], " ", "\[Pi]"}]], "+", 
       FractionBox[
        RowBox[{"78", " ", 
         SuperscriptBox["6", 
          RowBox[{"2", "/", "3"}]], " ", 
         SuperscriptBox["\[Gamma]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["4", "3"], "]"}], "2"]}], 
        RowBox[{"5", " ", "\[Pi]"}]], "+", 
       RowBox[{"\[ScriptCapitalL]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"487", " ", 
             SuperscriptBox["3", 
              RowBox[{"2", "/", "3"}]], " ", 
             SuperscriptBox[
              RowBox[{"Gamma", "[", 
               FractionBox["4", "3"], "]"}], "2"]}], 
            RowBox[{"5", " ", 
             SuperscriptBox["2", 
              RowBox[{"1", "/", "3"}]], " ", "\[Pi]"}]]}], "+", 
          FractionBox[
           RowBox[{"156", " ", 
            SuperscriptBox["6", 
             RowBox[{"2", "/", "3"}]], " ", "\[Gamma]", " ", 
            SuperscriptBox[
             RowBox[{"Gamma", "[", 
              FractionBox["4", "3"], "]"}], "2"]}], 
           RowBox[{"5", " ", "\[Pi]"}]]}], ")"}]}], "-", 
       FractionBox[
        RowBox[{"6", " ", 
         SuperscriptBox["6", 
          RowBox[{"2", "/", "3"}]], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["4", "3"], "]"}], "2"], " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"1", ",", 
           FractionBox["11", "3"]}], "]"}]}], "\[Pi]"]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.98384686853137*^9, 3.983846870716504*^9}, {
  3.983846903491791*^9, 3.983846904999942*^9}, {3.9861817975003233`*^9, 
  3.986181817486395*^9}, {3.986181927088099*^9, 3.986182010470984*^9}, {
  3.986182076148261*^9, 3.986182106867939*^9}, {3.98618250826657*^9, 
  3.986182509432599*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"733fbb61-1ecb-4efb-8da9-d9e53c6ef78b"]
}, Closed]]
},
WindowSize->{Full, Full},
WindowMargins->{{4, Automatic}, {Automatic, 0}},
Magnification:>1.5 Inherited,
FrontEndVersion->"14.3 for Mac OS X ARM (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"9de7358a-4455-42dd-88c6-e31a0d55abf3"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 423, 8, 155, "Section",ExpressionUUID->"f741f753-08d5-42f6-995b-ddb63afff443"],
Cell[CellGroupData[{
Cell[1002, 32, 249, 4, 76, "Section",ExpressionUUID->"fda0685e-70e7-4d46-ab2b-c425febece11"],
Cell[1254, 38, 6158, 183, 301, "Input",ExpressionUUID->"0066fd69-b45d-4959-b37c-d13f8ad9a069"],
Cell[7415, 223, 590, 16, 69, "Input",ExpressionUUID->"7a56c966-af4c-4b84-86bd-51b583397aa6"],
Cell[8008, 241, 588, 16, 69, "Input",ExpressionUUID->"31287692-8ef7-46d2-9072-8974b4da275f"],
Cell[8599, 259, 582, 16, 69, "Input",ExpressionUUID->"d5f9c485-1727-4921-8cb0-d9843d956248"],
Cell[CellGroupData[{
Cell[9206, 279, 653, 14, 44, "Input",ExpressionUUID->"ba77632e-8025-4d9d-974c-4b7515c12d14"],
Cell[9862, 295, 5763, 180, 199, "Output",ExpressionUUID->"0e107431-c6c5-4ee1-8ee3-6fa5b0915670"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[15674, 481, 158, 3, 76, "Section",ExpressionUUID->"6786b554-beac-4723-9041-4ce921a65878"],
Cell[15835, 486, 7113, 210, 401, "Input",ExpressionUUID->"733fbb61-1ecb-4efb-8da9-d9e53c6ef78b"]
}, Closed]]
}
]
*)


